Multi-Winner Voting with Argumentative Ballots

We introduce multi-winner voting with argumentative ballots (MVArg) and investigate theoretical properties. As our conceptual contribution, we generalise approval ballots to argumentative ballots, thereby allowing voters to express defeasible preferences over candidates. We accordingly generalise voter cohesion and justified representation axioms JR, PJR and EJR. As our theoretical contribution, we establish several key results. First, MVArg is strictly more expressive than multi-winner voting with approval ballots (MV). Second, our notions of cohesion and justified representation are conservative generalisations of their counterparts in MV. Third, the MVArg counterpart of JR can always be satisfied, whereas the counterparts of PJR and EJR cannot always be. Fourth, although verifying whether a winner set satisfies the MVArg counterpart of JR is already coNP-hard, such a winner set can be constructed in polynomial time. All definitions, propositions, auxiliary lemmas and theorems have been formalised and mechanically checked in Lean 4.

==> MVArg-formalisation/GreedyGroundedDemo.java <==
import java.util.*;

/**
 * Java implementations of GreedyGrounded.
 *
 * The method greedyGrounded is a direct implementation of Algorithm 1
 * and runs in polynomial time, with the simple bound O(k^2 |V| |C|^2).
 *
 * The method greedyGroundedIncremental is a variant with incremental computation of waiting, which runs in O(k |V| |C|^2).
 * 
 * Note that for small examples such as in this demo, the overhead in the incremental version may result in longer computation. 
 */
public class GreedyGroundedDemo {
	
	/**
	 * A (c, V') pair.  
	 * This method overrides equals and hashCode so that only affected pairs in the waiting set can be updated. 
	 */
    static class Pair {
    	 int candidate;
    	    BitSet voters;

    	    Pair(int candidate, BitSet voters) {
    	        this.candidate = candidate;
    	        this.voters = (BitSet) voters.clone();
    	    }

    	    @Override
    	    public boolean equals(Object obj) {
    	        if (this == obj) return true;
    	        if (!(obj instanceof Pair)) return false;
    	        Pair other = (Pair) obj;
    	        return this.candidate == other.candidate
    	                && this.voters.equals(other.voters);
    	    }

    	    @Override
    	    public int hashCode() {
    	        return Objects.hash(candidate, voters);
    	    }
    }

    /** Per-run instrumentation for studying Algorithm 1. */
    static class RunStats {
        int line14Executions;
        int incrementalWaitingUpdates;
        int primarySelections;
        int secondarySelections; // arbitrary fallback selections (legacy field name)

        void reset() {
            line14Executions = 0;
            incrementalWaitingUpdates = 0;
            primarySelections = 0;
            secondarySelections = 0;
        }
    }

    /**
     * An argumentative voting profile class. 
     */
    static class Profile {
        int n; // number of voters
        int m; // number of candidates
        int k; // the number of winners 

        List<String> voterNames;
        List<String> candidateNames;

        Map<String, Integer> voterIndex;
        Map<String, Integer> candidateIndex;

        // rows[v][a] is the set of candidates b such that
        // voter v has attack a -> b.
        BitSet[][] rows;
        
        /*
         * Initialises an argumentative voting profile. Argumentative ballots
         * are expressed as voter-indexed adjacency matrices.   
         */
        Profile(List<String> voters, List<String> candidates, int k) {
            this.voterNames = voters;
            this.candidateNames = candidates;
            this.n = voters.size();
            this.m = candidates.size();
            this.k = k;

            this.voterIndex = new HashMap<>();
            this.candidateIndex = new HashMap<>();

            for (int i = 0; i < n; i++) {
                voterIndex.put(voters.get(i), i);
            }

            for (int i = 0; i < m; i++) {
                candidateIndex.put(candidates.get(i), i);
            }

            this.rows = new BitSet[n][m];

            //initialising the matrix. rows[v][a] stores the set of all candidates 
            //attacked by a. Right now, each rows[v][a] contains no candidates. 
            //This is just initialisation. 
            for (int v = 0; v < n; v++) {
                for (int a = 0; a < m; a++) {
                    rows[v][a] = new BitSet(m);
                }
            }
        }
        
        // add an attack (from, to) in voter's ballot. 
        void addAttack(String voter, String from, String to) {
            int v = voterIndex.get(voter);
            int a = candidateIndex.get(from);
            int b = candidateIndex.get(to);
            rows[v][a].set(b);
        }

        String candidateName(int c) {
            return candidateNames.get(c);
        }
        
        //gets the candidate set the bit set bs represents. 
        Set<String> candidateSetFromBitSet(BitSet bs) {
            Set<String> result = new LinkedHashSet<>();
            for (int c = bs.nextSetBit(0); c >= 0; c = bs.nextSetBit(c + 1)) {
                result.add(candidateNames.get(c));
            }
            return result;
        }
    }
    /**
     * Returns the set of all candidates as a BitSet.
     * The returned BitSet represents C, i.e. all candidate indices
     * from 0 to p.m - 1 are set to true.
     * @param p
     * @return　the bit set 
     */
    static BitSet allCandidates(Profile p) {
        BitSet bs = new BitSet(p.m);
        bs.set(0, p.m);
        return bs;
    }
    /**
     * Computes the candidates in targetCandidates that are attacked by
     * some candidate in sourceCandidates, using the union of the attack
     * relations contributed by voterSet.
     * 
     * This corresponds to collecting attacks from the combined ballot
     * of the voters in voterSet.
     * 
     * @param p
     * @param voterSet
     * @param sourceCandidates
     * @param targetCandidates
     * @return candidates attacked in the combined ballot, in bit set.  
     */
    static BitSet candidatesAttackedBySources(Profile p, BitSet voterSet, BitSet sourceCandidates, BitSet targetCandidates) {
        BitSet attacked = new BitSet(p.m);

        for (int v = voterSet.nextSetBit(0); v >= 0; v = voterSet.nextSetBit(v + 1)) {
            for (int a = sourceCandidates.nextSetBit(0); a >= 0; a = sourceCandidates.nextSetBit(a + 1)) {
                BitSet row = (BitSet) p.rows[v][a].clone();
                row.and(targetCandidates);
                attacked.or(row);
            }
        }

        return attacked;
    }
    /**
     * 
     * Implements the notAttkd operation from Algorithm 1.
     * 
     * For each voter set V' in voterSets, this method returns all pairs
     * (c, V') such that c is in candidateSet and c is not attacked by
     * any candidate in candidateSet under the combined ballot of V'.
     * 
     * @param p
     * @param candidateSet
     * @param voterSets
     * @return the set of (c, V') pairs 
     */
    static Set<Pair> notAttkd(Profile p, BitSet candidateSet, List<BitSet> voterSets) {
        Set<Pair> result = new LinkedHashSet<>();

        for (BitSet voterSet : voterSets) {
            BitSet attacked = candidatesAttackedBySources(p, voterSet, candidateSet, candidateSet);

            BitSet unattacked = (BitSet) candidateSet.clone();
            unattacked.andNot(attacked);

            for (int c = unattacked.nextSetBit(0); c >= 0; c = unattacked.nextSetBit(c + 1)) {
                result.add(new Pair(c, voterSet));
            }
        }

        return result;
    }
    /**
     * Constructs the initial waiting set of GreedyGrounded.
     *
     * For each candidate c, this method computes the maximal voter set V_c
     * consisting of all voters whose individual ballots do not attack c.
     * The original size condition is enforced: (c, V_c) is included only
     * when |V_c| >= |V| / k (equivalently, |V_c| * k >= |V|).
     *
     * @param p the argumentative voting profile
     * @return the initial set of quota-sized (c, V_c) pairs
     */
    static Set<Pair> initialWaiting(Profile p) {
        Set<Pair> waiting = new LinkedHashSet<>();

        for (int c = 0; c < p.m; c++) {
            BitSet voterSet = new BitSet(p.n);

            for (int v = 0; v < p.n; v++) {
                boolean voterAttacksC = false;

                for (int a = 0; a < p.m; a++) {
                    if (p.rows[v][a].get(c)) {
                        voterAttacksC = true;
                        break;
                    }
                }

                if (!voterAttacksC) {
                    voterSet.set(v);
                }
            }

            // |V_c| >= |V| / k  iff  |V_c| * k >= |V|.
            if (voterSet.cardinality() * p.k >= p.n) {
                waiting.add(new Pair(c, voterSet));
            }
        }

        return waiting;
    }

    /**
     * 
     * Compares two pairs according to the priority rule of Algorithm 1.
     * 
     * A pair has higher priority if its voter set contains more voters
     * with lower allocation scores. Remaining ties are broken by voter-set
     * size and candidate index only for deterministic execution.
     * 
     * @param p1
     * @param p2
     * @param alloc
     * @return priority in integer 
     */
    static int comparePriority(Pair p1, Pair p2, int[] alloc) {
        int maxAlloc = 0;
        for (int x : alloc) {
            maxAlloc = Math.max(maxAlloc, x);
        }

        for (int score = 0; score <= maxAlloc; score++) {
            int count1 = 0;
            int count2 = 0;

            for (int v = p1.voters.nextSetBit(0); v >= 0; v = p1.voters.nextSetBit(v + 1)) {
                if (alloc[v] == score) count1++;
            }

            for (int v = p2.voters.nextSetBit(0); v >= 0; v = p2.voters.nextSetBit(v + 1)) {
                if (alloc[v] == score) count2++;
            }

            if (count1 != count2) {
                return Integer.compare(count1, count2);
            }
        }

        int size1 = p1.voters.cardinality();
        int size2 = p2.voters.cardinality();

        if (size1 != size2) {
            return Integer.compare(size1, size2);
        }

        return Integer.compare(p2.candidate, p1.candidate);
    }
    /**
     * 
     * Returns a highest-priority pair from the current waiting set.
     * 
     * The priority order is defined by comparePriority.
     * 
     * @param waiting
     * @param alloc
     * @return (c, V_c) in waiting with a highest-priority. 
     */
    static Pair getBestPair(Set<Pair> waiting, int[] alloc) {
        Pair best = null;

        for (Pair pair : waiting) {
            if (best == null || comparePriority(pair, best, alloc) > 0) {
                best = pair;
            }
        }

        return best;
    }

    /**
     * Implements the fallback in lines 15--16 of Algorithm 1.
     * If line 14 produces no waiting pair, the remaining committee positions
     * are filled arbitrarily. Candidate-index order is used only to make the
     * Java implementation deterministic.
     */
    static Set<String> finishArbitrarily(Profile p, BitSet out, RunStats stats) {
        for (int c = 0; c < p.m && out.cardinality() < p.k; c++) {
            if (!out.get(c)) {
                out.set(c);
                // Kept for compatibility with the existing instrumented test:
                // this now counts arbitrary fallback selections.
                if (stats != null) stats.secondarySelections++;
            }
        }

        if (out.cardinality() != p.k) {
            throw new IllegalStateException(
                    "Could not complete a size-k committee from the candidate set");
        }

        return p.candidateSetFromBitSet(out);
    }
    
    
    /**
     * Straightforward implementation of Algorithm 1 with no incremental computation, running in O(k^2 |V| |C|^2). 
     * @param p
     * @return the winner set  
     */
    static Set<String> greedyGrounded(Profile p) {
        return greedyGrounded(p, null);
    }

    static Set<String> greedyGrounded(Profile p, RunStats stats) {
        if (stats != null) stats.reset();
        BitSet out = new BitSet(p.m);
        int[] alloc = new int[p.n];

        // D maps voter sets to candidates selected on behalf of them.
        Map<BitSet, BitSet> D = new LinkedHashMap<>();

        Set<Pair> waiting = initialWaiting(p);

        while (true) {

            /*
             * Process the entire current waiting set.
             */
            while (!waiting.isEmpty() && out.cardinality() < p.k) {
                Pair best = getBestPair(waiting, alloc);
                waiting.remove(best);

                int c = best.candidate;
                BitSet voterSet = best.voters;


                out.set(c);
                if (stats != null) stats.primarySelections++;

                for (int v = voterSet.nextSetBit(0); v >= 0; v = voterSet.nextSetBit(v + 1)) {
                    alloc[v]++;
                }

                if (out.cardinality() == p.k) {
                    return p.candidateSetFromBitSet(out);
                }

                BitSet key = (BitSet) voterSet.clone();

                if (!D.containsKey(key)) {
                    D.put(key, new BitSet(p.m));
                }

                D.get(key).set(c);
            }

            /*
             * If k candidates have already been selected, return.
             */
            if (out.cardinality() == p.k) {
                return p.candidateSetFromBitSet(out);
            }

            /*
             * Recompute waiting from all keys of D (line 14).
             */
            if (stats != null) stats.line14Executions++;
            Set<Pair> newWaiting = new LinkedHashSet<>();

            for (Map.Entry<BitSet, BitSet> entry : D.entrySet()) {
                BitSet voterSet = entry.getKey();
                BitSet selectedForGroup = entry.getValue();

                BitSet attackedBySelected = candidatesAttackedBySources(
                        p,
                        voterSet,
                        selectedForGroup,
                        allCandidates(p)
                );

                BitSet forbidden = (BitSet) selectedForGroup.clone();
                forbidden.or(attackedBySelected);

                BitSet remaining = allCandidates(p);
                remaining.andNot(forbidden);

                List<BitSet> oneGroup = new ArrayList<>();
                oneGroup.add(voterSet);

                newWaiting.addAll(notAttkd(p, remaining, oneGroup));
            }

            waiting = newWaiting;

            /*
             * Lines 15--16 of the revised Algorithm 1: if regenerated
             * waiting is empty, complete the committee arbitrarily.
             */
            if (waiting.isEmpty()) {
                return finishArbitrarily(p, out, stats);
            }
        }
    }
    
    /**
     * GreedyGrounded algorithm with incremental computation of waiting set, running in O(k |V| |C|^2). 
     * 
     * @param p
     * @return the winner set. 
     */
    static Set<String> greedyGroundedIncremental(Profile p) {
        return greedyGroundedIncremental(p, null);
    }

    static Set<String> greedyGroundedIncremental(Profile p, RunStats stats) {
        if (stats != null) stats.reset();
        BitSet out = new BitSet(p.m);
        int[] alloc = new int[p.n];

        // D maps voter sets to candidates selected on behalf of them.
        Map<BitSet, BitSet> D = new LinkedHashMap<>();

        Set<Pair> waiting = initialWaiting(p);

        while (!waiting.isEmpty() && out.cardinality() < p.k) {
            Pair best = getBestPair(waiting, alloc);
            waiting.remove(best);

            int c = best.candidate;
            BitSet voterSet = best.voters;


            // Add a new candidate to out.
            out.set(c);
            if (stats != null) stats.primarySelections++;

            // Update allocation scores for the represented voter set.
            for (int v = voterSet.nextSetBit(0); v >= 0; v = voterSet.nextSetBit(v + 1)) {
                alloc[v]++;
            }

            if (out.cardinality() == p.k) {
                return p.candidateSetFromBitSet(out);
            }

            /*
             * Update D only for the affected voter set.
             */
            BitSet key = (BitSet) voterSet.clone();

            if (!D.containsKey(key)) {
                D.put(key, new BitSet(p.m));
            }

            BitSet selectedForGroup = D.get(key);
            selectedForGroup.set(c);

            /*
             * Affected-only realization of line 14: recompute pairs only for
             * this voterSet, not for all keys in D. This is an incremental
             * waiting update, not a full execution of line 14.
             */
            if (stats != null) stats.incrementalWaitingUpdates++;
            BitSet attackedBySelected = candidatesAttackedBySources(
                    p,
                    voterSet,
                    selectedForGroup,
                    allCandidates(p)
            );

            BitSet forbidden = (BitSet) selectedForGroup.clone();
            forbidden.or(attackedBySelected);

            BitSet remaining = allCandidates(p);
            remaining.andNot(forbidden);

            List<BitSet> oneGroup = new ArrayList<>();
            oneGroup.add(voterSet);
            
            /*
             * Remove old waiting pairs for this voter set, because they were computed
             * before D was updated for the voter set.
             */
            waiting.removeIf(pair -> pair.voters.equals(voterSet));

            /*
             * Add newly computed waiting pairs only for the affected voter set.
             */
            waiting.addAll(notAttkd(p, remaining, oneGroup));
        }

        /*
         * Fallback: if no waiting pair remains, complete the
         * committee arbitrarily.
         */
        return finishArbitrarily(p, out, stats);
    }
      
    
    /**
     * GreedyGrounded demo for Example 1 in the paper.     
     * By default, it runs the direct implementation of Algorithm 1. 
     * Change the following line  
     *  Set<String> W = greedyGrounded(p);
     *  to 
     *   Set<String> W = greedyGroundedIncremental(p);
     * 
     * to use the incremental computation version. 
     * Note: the overhead cost in the incremental version may result in computational time increase for small examples. 
     * 
     * @param args  
     */
    public static void main(String[] args) {
        List<String> voters = Arrays.asList("v1", "v2", "v3");

        List<String> candidates = Arrays.asList(
                "c1", "c2", "c3", "c4", "c5", "c6"
        );

        Profile p = new Profile(voters, candidates, 3);

        // v1's ballot
        p.addAttack("v1", "c1", "c2");
        p.addAttack("v1", "c5", "c3");
        p.addAttack("v1", "c5", "c4");
        p.addAttack("v1", "c5", "c6");

        // v2's ballot
        p.addAttack("v2", "c1", "c5");
        p.addAttack("v2", "c2", "c3");
        p.addAttack("v2", "c4", "c3");
        p.addAttack("v2", "c4", "c6");

        // v3's ballot
        p.addAttack("v3", "c3", "c4");
        p.addAttack("v3", "c5", "c5");
 
        // replace  greedyGroundded(p)    with greedyGroundedIncremental(p) for the incremental version.  
        Set<String> W = greedyGrounded(p);

        System.out.print("Winner set:");
        System.out.println(W);
    }
}

